Noise Based Detection and Segmentation of Nebulous Objects

A noise-based non-parametric technique for detecting nebulous objects, for example, irregular or clumpy galaxies, and their structure in noise is introduced. "Noise-based" and "non-parametric" imply that this technique imposes negligible constraints on the properties of the targets and that it employs no regression analysis or fittings. The sub-sky detection threshold is defined and initial detections are found, independently of the sky value. False detections are then estimated and removed using the ambient noise as a reference. This results in a purity level of 0.89 for the final detections as compared to 0.29 for SExtractor when a completeness of 1 is desired for a sample of extremely faint and diffuse mock galaxy profiles. The difference in the mean of the undetected pixels with the known background of mock images is decreased by 4.6 times depending on the diffuseness of the test profiles, quantifying the success in their detection. A non-parametric approach to defining substructure over a detected region is also introduced. NoiseChisel is our software implementation of this new technique. Contrary to the existing signal-based approach to detection, in its various implementations, signal-related parameters such as the image point spread function or known object shapes and models are irrelevant here. Such features make this technique very useful in astrophysical applications such as detection, photometry, or morphological analysis of nebulous objects buried in noise, for example, galaxies that do not generically have a known shape when imaged.

==> reproduce/scripts/mock.sh <==
#! /bin/bash
#
# mock.sh: Make the mock input images
#
# The variables not defined in this script are defined in the Makefile
# which calls it. If you want to run this script independently, run it
# once alone and any undefined variable will give an error. For each
# error, specify a value for that variable by running the following
# command. They are usually directories and the names are descriptive.
#
#   export variable=value
#
# Copyright (C) 2015, Mohammad Akhlaghi <akhlaghi@astr.tohoku.ac.jp>
#
# This script is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
# General Public License for more details. See
# <http://www.gnu.org/licenses/>.




# Initial settings:
set -o nounset                  # Stop if a variable is not set.
set -o errexit                  # Stop if a program returns false.
source ./scripts/texmacros.sh   # For setting numbers within the paper.




# Macros:
txt=".txt"
fits=".fits"
export GSL_RNG_SEED=1
oversample="--oversample=3"
export GSL_RNG_TYPE=ranlxs2
mockpsf=$mock/mockkernel.fits
fixedmockparams=$parameters/mock/
ovmockpsf=$mock/mockkernel_oversampled.fits
warpmatrix="--matrix=0.33333,0,0.33333,0,0.33333,0.33333,0,0,1"





# Make the output directory if it isn't already made:
mkdir -p $mock









################################################################
################         Functions         #####################
################################################################
# Repeated actions:
# 1. Delete all outputs.
# 2. Make the profile on an oversampled grid.
# 3. Convolve it with the PSF.
# 4. Warp it to the correct pixel grid (resample it).
# 5. Add noise to it.
# 6. Move the outputs to the desired directory.
# 7. Remove extra files.
# 8. Increment the random number generator seed.
completemock ()
{
    # Set the base name:
    tmp=${1%.txt}
    base=${tmp##*/}

    # Do the preparations:
    export GSL_RNG_SEED=$2
    rm -f $mock$base"_nn"$fits $mock$base$fits

    # Do the job:
    astmkprof --envseed $1 $oversample
    astconvolve --kernel=$ovmockpsf $base$fits
    astimgwarp $warpmatrix $base"_convolved"$fits
    astmknoise --envseed $base"_convolved_warped"$fits

    # Clean up:
    mv $base"_convolved_warped.fits" $mock$base"_nn"$fits
    mv $base"_convolved_warped_noised.fits" $mock$base$fits
    rm *.fits *.log
}




# When the image is only meant to be 200x200 pixels. The PSF is 17x17
# and since 17=2*8+1, then we make the mock image with
# (200+2*8)x(200+2*8) pixels and then crop the edge 8 pixels in the
# end.
completemock_216_nooversample()
{
    # Set the base name:
    tmp=${1%.txt}
    base=${tmp##*/}

    # Do the preparations:
    export GSL_RNG_SEED=$2
    rm -f $mock$base"_nn"$fits $mock$base$fits

    # Do the job:
    astmkprof --envseed $1 --naxis1=216 --naxis2=216 --oversample=1
    astconvolve --kernel=$mockpsf $base$fits
    astimgcrop --section=8:*-8,8:*-8 $base"_convolved"$fits \
               --zeroisnotblank
    astmknoise --envseed $base"_convolved_crop"$fits

    # Clean up:
    mv $base"_convolved_crop_noised"$fits $mock$base$fits
    rm *.fits *.log
}










################################################################
################        Main script        #####################
################################################################

# First, make the kernels used in the convolution demonstration:
astmkprof --envseed $oversample $mockparams/demokernels.txt
astimgwarp $warpmatrix 0.fits --output=$mock/convdemo1$fits
astimgwarp $warpmatrix 1.fits --output=$mock/convdemo2$fits
astimgwarp $warpmatrix 2.fits --output=$mock/convdemo3$fits
astimgwarp $warpmatrix 3.fits --output=$mock/convdemo4$fits
astimgwarp $warpmatrix 4.fits --output=$mock/convdemo5$fits
rm 0.fits 1.fits 2.fits 3.fits 4.fits demokernels.fits astmkprof.log

# Make the kernel used for mock imags:
astmkprof --envseed $oversample $mockparams/mockkernel.txt
astimgwarp $warpmatrix 0.fits --output=$mock/mockkernel$fits
mv 0.fits $ovmockpsf
rm astmkprof.log mockkernel.fits





# Mock images for the respective figures:

# dataandnoise.tex
completemock $fixedmockparams/onelarge.txt                1
completemock $fixedmockparams/randomsmall.txt             2
completemock $fixedmockparams/severallarge.txt            3

# Tests:
completemock $mockparams/sensitivity1.txt                 4
completemock $mockparams/sensitivity2.txt                 5
completemock $mockparams/sensitivity3.txt                 6
completemock $mockparams/sensitivity4.txt                 7
completemock $fixedmockparams/onedge.txt                  8

#mode.tex:
completemock_216_nooversample $fixedmockparams/mode1.txt  9
completemock_216_nooversample $fixedmockparams/mode2.txt 10

# Purity:
completemock $mockparams/purity.txt                      20
mv $mock/"purity"$fits $mock/"purity1"$fits
export GSL_RNG_SEED=21
astmknoise --envseed $mock/"purity_nn"$fits
mv purity_nn_noised.fits $mock/"purity2"$fits
export GSL_RNG_SEED=22
astmknoise --envseed $mock/"purity_nn"$fits
mv purity_nn_noised.fits $mock/"purity3"$fits
export GSL_RNG_SEED=23
astmknoise --envseed $mock/"purity_nn"$fits
mv purity_nn_noised.fits $mock/"purity4"$fits




# Profiles for getting the total flux of the onelarge profile:

# Set the random number seed.
export GSL_RNG_SEED=1

# If you change the profile parameters of the onelarge profile,
# then uncomment the next two lines to make it and use the
# magnitude of the top pixel in it in the `onelarge_90.txt' and
# `onelarge_95' profiles.
#astmkprof --envseed $MOCKPRMDIR"onelarge"$TXT --oversample=1
#exit 0

# Make the three profiles:
for name in onelarge_fullflux onelarge_95 onelarge_90
do
    astmkprof --envseed --magatpeak $fixedmockparams$name$txt  \
              --oversample=1 --naxis1=2000 --naxis2=2000
    astimgstat $name$fits --nohist --nocfp --nosigclip \
               --noasciihist > $mock/$name$txt
    mv $name$fits $mock
done

# Clean up:
rm *.log


==> reproduce/scripts/noisechisel.sh <==
#! /bin/bash
#
# noisechisel.sh: Run NoiseChisel on the images.
#
# The variables not defined in this script are defined in the Makefile
# which calls it. If you want to run this script independently, run it
# once alone and any undefined variable will give an error. For each
# error, specify a value for that variable by running the following
# command. They are usually directories and the names are descriptive.
#
#   export variable=value
#
# Copyright (C) 2015, Mohammad Akhlaghi <akhlaghi@astr.tohoku.ac.jp>
#
# This script is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
# General Public License for more details. See
# <http://www.gnu.org/licenses/>.





# Initial settings:
set -o nounset                  # Stop if a variable is not set.
set -o errexit                  # Stop if a program returns false.
source ./scripts/texmacros.sh   # For setting numbers within the paper.




# Macros:
txt=".txt"
fits=".fits"





# Make the output directory:
mkdir -p $noisechisel





# Purity test
# ===========
#
# Why is purity the first thing NoiseChisel runs on?
#
# Because, when you are doing the test, you can simply put an `exit 0'
# line after this test and also after the test on SExtractor. Then
# simply by running `make' from the top `Reproduce' directory, you can
# test NoiseChisel and SExtractor's results in one command without
# wasting too much time.
name=purity
for ind in 1 2 3 4
do
    astnoisechisel $mock$name$ind$fits --checkmaskdet
    astmkcatalog $name$ind"_labeled"$fits
    mv $name$ind"_labeled_o"$txt $noisechisel
    mv $name$ind"_maskdet"$fits $noisechisel$name$ind"_maskdet"$fits
    rm $name$ind"_labeled"$fits $name$ind"_labeled_c"$txt
done





# onelarge.fits
# ============
name=onelarge
astnoisechisel $mock$name$fits --checkdetection --checksegmentation   \
               --checkmaskdet --detsnhistnbins=50 --segsnhistnbins=50 \
               --checkthresh
astmkcatalog $name"_labeled"$fits
mv $name"_labeled_o"$txt $noisechisel
mv $name"_thresh"$fits $name"_seg"$fits $noisechisel
mv $name"_det"$fits $name"_maskdet"$fits $noisechisel
mv $name"_7_detsn"$txt $name"_12_segsn"$txt $noisechisel
rm *_detsn$txt *_segsn$txt $name"_labeled"$fits $name"_labeled_c"$txt





# sensitivity2 sensitivity3 4.fits
# ===========================
for name in sensitivity2 sensitivity3 4
do
    # Preparations:
    if [ $name = 4 ]; then
        filename=$real$name$fits
        skysubed="--skysubtracted"
    else
        filename=$mock$name$fits
        skysubed=" "
    fi

    # Run NoiseChisel:
    if [ $name = sensitivity2 ]; then
        astnoisechisel $filename --checkdetection --checkmaskdet \
                       --checkthresh
    else
        astnoisechisel $filename --checkdetection --checkmaskdet \
                       --detsnhistnbins=50 --checkthresh $skysubed
        mv $name"_12_detsn.txt" $noisechisel
        rm *_detsn.txt
    fi
    mv $name"_thresh"$fits $noisechisel
    mv $name"_det"$fits $name"_maskdet"$fits $noisechisel

    # Generate catalogs for the mock cases (we want the number of
    # false detections for the table):
    if [ $name = sensitivity2 ] || [ $name = sensitivity3 ]; then
        astmkcatalog $name"_labeled"$fits
        mv $name"_labeled_o"$txt $noisechisel
        rm $name"_labeled_c"$txt
    fi
    rm $name"_labeled"$fits
done






# 1.fits 3.fits 5.fits
# ====================
#
# For these three we want the object labels to be deterministic, so
# NoiseChisel has to be run on one thread. When using Multiple
# threads, there is no telling which thread the objects will fall into
# and so, the labels will differ each time.
for name in 1 3 5
do
    astnoisechisel $real$name$fits --checksegmentation --numthreads=1 \
                   --segsnhistnbins=50 --skysubtracted --checkmaskdet
    mv $name"_seg"$fits $name"_maskdet.fits" $name"_12_segsn.txt" $noisechisel
    rm $name"_labeled"$fits *"_segsn"$txt
done





# 6.fits
# ======
name=6
astnoisechisel $real$name$fits --checksegmentation --skysubtracted
mv $name"_seg"$fits $noisechisel
rm $name"_labeled"$fits





# sensitivity1 sensitivity4 2 onedge
for name in sensitivity1 sensitivity4 2 onedge
do
    if [ $name = 2 ]; then
        skysubed="--skysubtracted"
        fullname=$real$name$fits
    else
        skysubed=" "
        fullname=$mock$name$fits
    fi
    astnoisechisel $fullname $skysubed --checkmaskdet
    mv $name"_maskdet"$fits $noisechisel

    # Generate catalogs for the mock cases (we want the number of
    # false detections for the table):
    if [ $name != 2 ]; then
        astmkcatalog $name"_labeled"$fits
        mv $name"_labeled_o"$txt $noisechisel
        rm $name"_labeled_c"$txt
    fi
    rm $name"_labeled"$fits
done




# SCCCD.fits
# ==========
scccdncha=4
scccdlmesh=256
echo "NoiseChisel running on $SCCCD, output is redirected..."
astnoisechisel $SCCCD --hdu=1 --mhdu=2 --nch1=$scccdncha          \
               --fullinterpolation  --fullsmooth --meshbasedcheck \
               --checkmaskdet --checksky --lmesh=$scccdlmesh      \
               --saveskysubed > $noisechisel$scccdname$txt
mv $scccdname"_maskdet"$fits $scccdname"_sky"$fits $noisechisel
mv $scccdname"_skysubed"$fits $scccdname"_labeled"$fits $noisechisel
addtexmacro scccdncha $scccdncha
addtexmacro scccdlmesh $scccdlmesh


==> reproduce/scripts/paperfigures.sh <==
#! /bin/bash
#
# paperfigures.sh: Prepare all the inputs for LaTeX/PGFPlots.
#
# The variables not defined in this script are defined in the Makefile
# which calls it. If you want to run this script independently, run it
# once alone and any undefined variable will give an error. For each
# error, specify a value for that variable by running the following
# command. They are usually directories and the names are descriptive.
#
#   export variable=value
#
# Copyright (C) 2015, Mohammad Akhlaghi <akhlaghi@astr.tohoku.ac.jp>
#
# This script is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
# General Public License for more details. See
# <http://www.gnu.org/licenses/>.





# Initial settings:
set -o nounset                  # Stop if a variable is not set.
set -o errexit                  # Stop if a program returns false.
source ./scripts/texmacros.sh   # For setting numbers within the paper.




# Macros:
eps=".eps"
jpg=".jpg"
seg="_seg"
txt=".txt"
det="_det"
cfp="_cfp"
hist="_hist"
crop="_crop"
aper="_aper"
fits=".fits"
stats="_stats"
warp="_warped"
lab="_labeled"
mdet="_maskdet"
back="_back"
conv="_convolved"
crophist="_crop_hist"
nhc="--nohist --nocfp"
csection="--section=401:601,401:601"
correctfill="!/^#/{print(\$1,\$2,\$3,4,\$9,0,\$8,\$10/\$9,0,\$6)}"
correctcircum="!/^#/{print(\$1,\$2,\$3,5,\$9,0,\$8,\$10/\$9,0,\$6)}"










# Write the TeX macros:
addtexmacro figtexdir $texdir
addtexmacro scccdname $scccdname






# Function:
function findhistlowhigh
{
    lowhigh=$(awk '!/^#/{
                     counter++
                     if(counter==1) first=$1
                     else if(counter==2) binwidth=$1-first
                     else next
                   }
                   END{printf("%.6f %.6f\n",
                              first-binwidth/2, $1+binwidth/2)}' $1 )
    low=$(echo $lowhigh | awk '{print $1}')
    high=$(echo $lowhigh | awk '{print $2}')
}












# Basic noise information
# =======================
#
# These are needed for the thresholds of the images, so they are set
# here instead of papernumbers.sh
mknoiseconf=$parameters/gnuastro/astmknoise.conf
zeropoint=$(awk '!/^#/ && $1 == "zeropoint"{print $2; exit 0}' \
                $mknoiseconf)
backmag=$(awk '!/^#/ && $1 == "background"{print $2; exit 0}'  \
              $mknoiseconf)
backcount=$(echo " " | awk '{
    print 10^( ('$backmag'-'$zeropoint')/-2.5 )}')
backstd=$(echo " " | awk '{print sqrt('$backcount')}')
backthresh=$(echo " " | awk '{print '$backcount'+'$backstd'}')
addtexmacro backmag $backmag
addtexmacro backstd $backstd
addtexmacro backcount $backcount
addtexmacro zeropoint $zeropoint
addtexmacro backthresh $backthresh







###################################################
###################################################
# If you want to skip a large portion of the scripts, then uncomment
# the line below and put a `fi' wherever you want to start executing.
#if false; then
###################################################
###################################################


# dataandnoise.tex
# ================
#
# Figure 1: The no noise statistics do not ask for sigma-clipping
# because it will not converge.
dnlow=-250
dnhigh=1000
cdnlow=$((backcount+dnlow))
cdnhigh=$((backcount+dnhigh))
outdir=$texdir"/dataandnoise/"
fluxrange="--fluxlow="$dnlow" --fluxhigh="$dnhigh
nfluxrange="--fluxlow="$cdnlow" --fluxhigh="$cdnhigh
cdnmhigh=$(echo " " | awk '{print '$backcount'+('$dnhigh'/2)}')
cdnNhigh=$(echo " " | awk '{print '$backcount'+('$dnhigh'/4)}')
histrange="--histmin="$dnlow" --histmax="$dnhigh" --histnumbins=400"
nhistrange="--histmin="$cdnlow" --histmax="$cdnhigh" --histnumbins=400"
mkdir -p $outdir
for name in randomsmall onelarge severallarge
do
    # First do the no noise image:
    if [ $name = severallarge ]; then
        scale=" "
    else
        scale="--log"
    fi
    nnname=$name"_nn"           # For no-noise-name
    astimgcrop $csection $mock$nnname$fits --zeroisnotblank
    astconvertt $scale $nnname$crop$fits $fluxrange \
                --output=$outdir$nnname$eps
    astimgstat -q $histrange --nocfp --nosigclip $nnname$crop$fits
    mv $nnname$crophist$txt $outdir

    # Then the noised image:
    astimgcrop $csection $mock$name$fits
    astconvertt $name$crop$fits $nfluxrange \
                --output=$outdir$name$eps
    astimgstat $nhistrange --nocfp $name$crop$fits  \
               > $outdir$name$stats$txt
    mv $name$crophist$txt $outdir

    # Get the number of pixels above the sky value:
    if [ $name = onelarge ]; then
        astconvertt $nnname$crop$fits --output=tmp.txt
        onelargefracabove=$(awk '!/^#/{for(i=0;i<NF;++i){
               if($i>0)c++; if($i>'$backstd') h++}}
             END{printf("%.2f", 100*h/c)}' tmp.txt)
        addtexmacro onelargefracabove $onelargefracabove
        rm tmp.txt
    fi

    # Get the multiple of sigma of the brightest pixel:
    if [ $name = severallarge ]; then
        astconvertt $nnname$crop$fits --output=tmp.txt
        maxpix=$(awk 'BEGIN{max=-9999}
                      !/^#/{for(i=0;i<NF;++i) if($i>max) max=$i}
                      END{printf("%.2f", max/'$backstd')}' tmp.txt)
        addtexmacro severallargemaxpix $maxpix
        rm tmp.txt
    fi

    # Clean up:
    rm $name$crop$fits $nnname$crop$fits astimgcrop.log
done
addtexmacro datanoiselow $dnlow
addtexmacro datanoisehigh $dnhigh





# det.tex
# =======
#
# Figure 3.
outdir=$texdir"/det/"
mkdir -p $outdir
for name in onelarge sensitivity2 sensitivity3 4
do
    # Make the no noised images for the mock cases and set the
    # constants.
    if [ $name != 4 ]; then
        fluxrange="--fluxlow=$dnlow --fluxhigh=$dnhigh"
        nfluxrange="--fluxlow=$cdnlow --fluxhigh=$cdnhigh"
        astimgcrop $mock$name"_nn"$fits $csection --zeroisnotblank
        astconvertt --log $name"_nn"$crop$fits $fluxrange \
                    --output=$outdir$name"_nn"$eps
        rm $name"_nn"$crop$fits
    else
        nfluxrange="--fluxlow=-0.01 --fluxhigh=0.02"
    fi


    # Save the object and background masks. Note that this has to be
    # before the steps, because we need the nfluxrange value.
    for hdu in 1 2
    do
        # Crop and convert:
        astimgcrop --keepblankcenter --hdu=$hdu $csection    \
                   $noisechisel$name$mdet$fits
        astconvertt --output=$outdir$name"_m"$hdu$eps        \
                    $nfluxrange $name$mdet$crop$fits

        # Get the statistics of the undetected regions:
        if [ $hdu = 2 ]; then
            astimgstat $nhc $name$mdet$crop$fits > $outdir$name$stats$txt
        fi

        # Clean up:
        rm $name$mdet$crop$fits
    done


    # Go over the detection steps.
    for hdu in 0 1 2 3 4
    do
        if [ $hdu = 2 ] || [ $hdu = 3 ] || [ $hdu = 4 ] ; then
            nfluxrange=" "
        fi
        astimgcrop $noisechisel$name$det$fits --hdu=$hdu $csection
        astconvertt --output=$outdir$name"_"$hdu$eps   \
                    $nfluxrange $name$det$crop$fits
        rm $name$det$crop$fits
    done

    # Save catalog of onelarge for the analysis table:
    if [ $name = onelarge ]; then
        cp $noisechisel$name"_labeled_o"$txt $outdir
    fi


    # Clean up:
    rm astimgcrop.log
done










# convolution.tex:
# ================
#
# Figure 4: The biggest FWHM is 103=2*51+1 pixels on each side. So to
# speed things up, we will crop the region 350 to 650 instead of the
# initial 400 to 600 region. Do the convolution, then cutout the 50
# pixels on the edges. In this manner, the edge effects of none of the
# PSFs will affect the desired region.
name=sensitivity2

counter=1
input=$name$crop
outdir=$texdir"/convolution/"
astimgcrop $mock$name$fits --section=350:650,350:650
astimgcrop $mock$name$fits $csection --output=base.fits
mkdir -p $outdir
for ind in 1 2 3 4 5
do
    # Convolve the image, crop it and make the eps:
    psfname=convdemo$ind
    astconvolve --kernel=$mock$psfname$fits $input$fits
    astimgcrop $input$conv$fits --section=50:*-50,50:*-50
    astconvertt $input$conv$crop$fits --borderwidth=5                 \
                --output=$outdir$name$psfname$eps
    rm $input$conv$fits


    # Get the convolved histogram.
    astimgstat --nocfp --histnumbins=100 --histquant=0.001            \
               $input$conv$crop$fits > $outdir$psfname$stats$txt
    mv $input$conv$crop$hist$txt $outdir$psfname$hist$txt


    # Count the number of pixels above 1sigma on the second kernel:
    if [ $ind = 2 ]; then
        astconvertt $input$conv$crop$fits --output=tmp.txt
        numhigher=$(awk '!/^#/{for(i=1;i<=NF;++i)
                           if($i>('$backcount'+'$backstd')) counter++}
                         END{print counter}' tmp.txt)
        addtexmacro convsampbnumhigher $numhigher
        rm tmp.txt
    fi
    rm $input$conv$crop$fits


    # Find the flux range of the convolved histogram:
    findhistlowhigh $outdir$psfname$hist$txt


    # Get the input histogram within the range of the convolved image.
    astimgstat -q base.fits --nocfp --histnumbins=100                \
               --histmin=$low --histmax=$high
    mv base$hist$txt $outdir$psfname"b"$hist$txt

    # Clean up:
    rm astimgcrop.log
done
rm base.fits $name$crop$fits







# NCthresh.tex
# ============
#
# Figure 5.
outdir=$texdir"/NCthresh/"
mkdir -p $outdir
for name in onelarge sensitivity2 sensitivity3 4
do
    # Set the quantiles for the input images:
    if [ $name = onelarge ] || [ $name = 4 ]; then
	histquant="--histquant=0.05"
    else
	histquant="--histquant=0.001"
    fi

    # First get the convolved image histograms and statistics.
    astimgcrop $noisechisel$name$det$fits --hdu=1 $csection
    astimgstat $name$det$crop$fits --histnumbins=100 $histquant \
               --cfpsimhist --maxcfpeqmaxhist \
               > $outdir$name"_c"$stats$txt
    mv $name$det$crop$hist$txt $outdir$name"_chist"$txt
    mv $name$det$crop$cfp$txt $outdir$name"_ccfp"$txt
    rm $name$det$crop$fits

    # Find the histogram low and high values:
    findhistlowhigh $outdir$name"_chist"$txt

    # Now get the image statistics for the unconvolved image
    astimgcrop $noisechisel$name$det$fits --hdu=0 $csection
    astimgstat $name$det$crop$fits --histnumbins=100 \
               --histmin=$low --histmax=$high --nocfp
    mv $name$det$crop$hist$txt $outdir$name$hist$txt
    rm $name$det$crop$fits

    # Clean up:
    rm astimgcrop.log
done









# dettf.tex
# =========
#
# Figure 7.
outdir=$texdir"/dettf/"
mkdir -p $outdir
for name in onelarge sensitivity3 4
do
    # Create the proper eps images.
    for hdu in 4 7 8 10 11 12 14 15
    do
        astimgcrop $noisechisel$name$det$fits --hdu=$hdu $csection
        astconvertt $name$det$crop$fits \
                    --output=$outdir$name"_"$hdu$eps
        rm $name$det$crop$fits
    done

    # Copy the histograms to the output directory:
    if [ $name = onelarge ]; then
        suffix="_7_detsn.txt"
    else
        suffix="_12_detsn.txt"
    fi
    cp $noisechisel$name$suffix $outdir

    # Clean up:
    rm astimgcrop.log
done










# overseg.tex
# ===========
#
# Figure 8.
name=overseg$fits
#You have to set the colors by hand (don't forget that the order the
#conversion is done is from right to left):
outdir=$texdir"/overseg/"
mkdir -p $outdir
for i in {0..4}
do
    for j in {0..24}
    do
	if [ $i == 0 ] && [ $j == 0 ]; then
	    ll=" "
	else
	    ll="--fluxlow=0 --fluxhigh=7 --fhmaxbyte "
            ll=$ll"--change=-2:0,2:1,7:2,6:3,10:4,16:5,-1:7"
	fi
        astconvertt $images$name $ll --hdu=$(($i*25+$j)) \
                    --output=$outdir$i\_$j.eps --widthincm=20
        echo $outdir$i\_$j.eps created
    done
done









# segtf.tex
# =========
#
# Figure 9.
outdir=$texdir"/segtf/"
mkdir -p $outdir
realfluxrange="--fluxlow=-0.005 --fluxhigh=0.02"
for name in onelarge 1 3 5
do
    for hdu in 0 1 3 4 5
    do
        # Note that in the segmentation check image, the first
        # extension is the input image (not sky subtracted, while in
        # the second (the convolved image) is sky subtracted.
        if [ $hdu = 0 ] || [ $hdu = 1 ]; then
            if [ $name = onelarge ]; then
                if [ $hdu = 0 ]; then
                    options="--fluxlow=$cdnlow --fluxhigh=$cdnhigh"
                else
                    options="--fluxlow=$dnlow --fluxhigh=$dnhigh"
                fi
            else
                options=$realfluxrange
            fi
        else
            options="--fluxlow=-2 --fluxhigh=1 --changeaftertrunc "
            options=$options" --change=-2:1001,-1:1040,0:1000,1:1005"
        fi
        astimgcrop $noisechisel$name$seg$fits --hdu=$hdu $csection
        astconvertt $options $name$seg$crop$fits \
                    --output=$outdir$name"_"$hdu$eps
        rm $name$seg$crop$fits

        # Clean up:
        rm astimgcrop.log
    done
    cp $noisechisel$name"_12_segsn.txt" $outdir
done










# objseg.tex
# ==========
#
# Figure 10. In the last row, the pixel labels of the objects covering
# the central detection are changed to very large values then through
# a flux threshold the rest of the image pixels are made white.
#
# So if other NoiseChisel parameters are used or other input
# images are used, please inspect the labels of the different
# objects you want to highlight and put them here (before the `:'
# sign).
#
# The labels can be seen in the 11th extension of the _seg.fits
# images in TMPDIR/noisechisel. The image names used can be seen
# above this comment in the `for name in ...' line.
outdir=$texdir"/objseg/"
mkdir -p $outdir
realfluxrange="--fluxlow=-0.005 --fluxhigh=0.02"
for name in 1 3 6
do
    # Set the changing values here to make the next loop clean.
    if [ $name = 1 ]; then
        changeops="--change=109:100001,110:100002,111:100003,112:100004"
    elif [ $name = 3 ]; then
        changeops="--change=95:100001,96:100002"
    else
        changeops="--change=203:100001,204:100002,205:100003"
    fi

    # Loop over the desired hdus and convert them to eps.
    for hdu in 0 5 6 7 10
    do
        if [ $hdu = 0 ]; then
            options=$realfluxrange
        elif [ $hdu = 10 ]; then
            options=$changeops" --fluxlow=1e5 --fluxhigh=2e5"
        else
            options="--change=0:-4"
        fi

        astimgcrop $noisechisel$name$seg$fits --hdu=$hdu $csection
        astconvertt $options $name$seg$crop$fits \
                    --output=$outdir$name"_"$hdu$eps
        rm $name$seg$crop$fits

        # Clean up:
        rm astimgcrop.log
    done
done










# largeimage.tex
# ==============
#
# Figure 11. Warp the image to make the number of pixels smaller by 8
# times, this is necessary for having a reasonable file size! Since
# the image is has four independent amplifiers which are 256 pixels
# wide, it is best that it be divisible by the fraction to shrink the
# image.
#
# The reason sky subtracted image looks very different from the
# published version is the fact that in the published version I used
# ImageMagick to rescale the image. But now I am using
# ImageWarp. ImageMagick uses interpolation to re-sample the image,
# but in ImageWarp, the fraction of flux within the pixel area is
# used. So the low surface brightness regions are high-lighted in this
# methodology and missed (smoothed out) in the interpolation methods
# since they consider the pixels to be points devoid of any area.
calledonce=0
name=$scccdname
outdir=$texdir"/largeimage/"
regioncrop="--section=1236:1934,550:817"
ssfluxrange="--fluxlow=-1000 --fluxhigh=1700"
innerfluxrange="--fluxlow=4050 --fluxhigh=4150"
influxrange="--fluxlow=257000 --fluxhigh=267000"
warpmatrix="--matrix=0.125,0,0.4375,0,0.125,0.4375,0,0,1"
mkdir -p $outdir
for suffix in _maskdet _maskdet _skysubed
do
    # Set the main hdus and flux ranges
    if [ $suffix = _maskdet ]; then
        if [ $calledonce = 0 ]; then
            hdu=0
            calledonce=1
            outsuffix="_input"
            fluxrange=$influxrange
        else
            hdu=2
            outsuffix=$mdet
            fluxrange=$influxrange
        fi
    elif [ $suffix = _skysubed ]; then
        hdu=0
        outsuffix="_skysubed"
        fluxrange=$ssfluxrange
    fi

    astimgwarp $noisechisel$name$suffix$fits --maxblankfrac=0.2  \
               --hdu=$hdu $warpmatrix
    astconvertt $name$suffix$warp$fits --widthincm=40 $fluxrange \
                --output=$outdir$name$outsuffix$eps
    echo $outdir$name$suffix$eps ready $fluxrange
    rm $name$suffix$warp$fits

    # Make the two bottom crops of this image.
    if [ $suffix = _maskdet ]; then
        for hdu in 0 2
        do
            astimgcrop $regioncrop --hdu=$hdu                    \
                       $noisechisel$name$suffix$fits
            astconvertt $name$suffix$crop$fits $innerfluxrange  \
                        --output=$outdir$name"_"$hdu$eps --widthincm=20
            rm $name$suffix$crop$fits astimgcrop.log
        done
    fi
done
astimgwarp $noisechisel$name$lab$fits --maxblankfrac=0.2 --hdu=3 \
           $warpmatrix
astconvertt $name$lab$warp$fits --output=$outdir$name"_sky"$eps  \
            $influxrange
rm $name$lab$warp$fits









# NCsensitivity.tex
# =================
#
# Figure 12.
outdir=$texdir"/NCsensitivity/"
fluxrange="--fluxlow=$cdnlow --fluxhigh=$cdnhigh"
mkdir -p $outdir
for ind in 1 2 3 4
do
    name=sensitivity$ind
    for hdu in 0 1 2
    do
        # Make the eps image:
        astimgcrop $noisechisel$name$mdet$fits --hdu=$hdu $csection \
                   --keepblankcenter
        astconvertt $name$mdet$crop$fits $fluxrange \
                    --output=$outdir$name"_"$hdu$eps

        # Get the statistics of the undetected regions:
        if [ $hdu = 2 ]; then
            astimgstat $name$mdet$crop$fits \
                       > $outdir$name$stats$txt
        fi

        # Put the total number of detections in the TeX directory:
        cp $noisechisel$name"_labeled_o".txt $outdir
    done
done









# NCreal.tex
# ==========
#
# Figure 13.
outdir=$texdir"/NCreal/"
realfluxrange="--fluxlow=-0.01 --fluxhigh=0.015"
mkdir -p $outdir
for name in 2 1 3 5 onedge
do
    if [ $name = onedge ]; then
        TOCROP="--section=1:201,1:201"
        fluxrange="--fluxlow=$cdnlow --fluxhigh=$cdnmhigh"

        # Necessary for finding the number of false detections:
        cp $noisechisel$name"_labeled_o"$txt $outdir
    else
        TOCROP=$csection
        fluxrange=$realfluxrange
    fi
    for hdu in 0 1 2
    do
        # Crop out the detected regions:
        astimgcrop $noisechisel$name$mdet$fits --hdu=$hdu $TOCROP \
                   --keepblankcenter
        astconvertt $name$mdet$crop$fits $fluxrange \
                    --output=$outdir$name"_"$hdu$eps

        # Get the statistics of the undetected regions:
        if [ $hdu = 2 ]; then
            astimgstat $name$mdet$crop$fits \
                       > $outdir$name$stats$txt
        fi
    done
done
rm -f *.fits *.txt









# purity.tex
# ==========
#
# Figure 14.
xawkcol=2
yawkcol=3
numbins=50
worstind=3
histmax=-5.6
histmin=-11.8
name=purity
shrink=0.333
outdir=$texdir"/purity/"
histopt="-i $scripts/checks.awk -v min=$histmin -v max=$histmax"
histopt=$histopt" -v numbins=$numbins -v col=1 -v showemptylast=1"
histopt=$histopt" -f $scripts/histogram.awk"
warpmatrix="--matrix=$shrink,0,$shrink,0,$shrink,$shrink,0,0,1"

mkdir -p $outdir

# First draw SExtractor's results:
awk '!/^#/{print($1, $2/3, $3/3, 4, $9, 0, $8, $10/$9, 0, $6/3)}'   \
    $sextractor$name$worstind$txt > tmp.txt
astimgwarp $mock$name$worstind$fits $warpmatrix
astimgcrop $name$worstind$warp$fits --section="2:,2:"
astmkprof tmp.txt $name$worstind$warp$crop$fits --oversample=1           \
          --setconsttomin --replace
astconvertt --widthincm=40 tmp.fits --output=$outdir$name"_se"$eps
rm $name$worstind$warp$crop$fits $name$worstind$warp$fits
rm astimgcrop.log astmkprof.log tmp.fits tmp.txt

# Then make SExtractor's images
astimgwarp $noisechisel$name$worstind$mdet$fits --hdu=2 $warpmatrix      \
           --maxblankfrac=0.5
astimgcrop $name$worstind$mdet$warp$fits --section="2:,2:"               \
           --keepblankcenter --output=tmp.fits
astconvertt --widthincm=40 tmp.fits --output=$outdir$name"_nc"$eps
rm astimgcrop.log tmp.fits $name$worstind$mdet$warp$fits


# Make the separate histograms:
for indir in $noisechisel $sextractor
do
    # To find the total number of detections for calculating purity:
    sumtot=0

    # Set the necessary parameters before starting:
    if [ $indir = $noisechisel ]; then
        pre="nc"
        magawkcol=4
        suffix="_labeled_o"$txt
    else
        pre="se"
        suffix=$txt
        magawkcol=11
    fi

    # Go over each purity result and put the true detections in
    # `true.txt' and false detections in `false.txt'. Since these
    # files will be appended to, we will delete them if they are
    # already present:
    rm -f true.txt false.txt
    for ind in 1 2 3 4
    do
        # Record the total number of detections:
        catname=$indir/$name$ind$suffix
        tot=$(awk '!/^#/{counter++} END{print counter}' $catname)
        sumtot=$((sumtot+tot))

        # Write the purity values to the TeX macros:
        if   [ $ind = 1 ]; then indlab=a
        elif [ $ind = 2 ]; then indlab=b
        elif [ $ind = 3 ]; then indlab=c
        else                    indlab=d
        fi
        addtexmacro $pre$name$indlab $tot

        # To report the number of false detections for the figure
        # caption:
        if [ $ind = $worstind ]; then
            numfalse=$((tot-25))
            addtexmacro $pre$name"demonfalse" $numfalse
        fi

        # Separate the true and false for the plot:
        awk -i $scripts/checks.awk -v magcol=$magawkcol            \
            -v xcol=$xawkcol -v ycol=$yawkcol                      \
            -f $scripts/puritytf.awk $catname
    done
    addtexmacro $pre$name $(echo " " | \
                                   awk '{printf "%.2f", 100/'$sumtot'}')

    # Find the minimum and maximum of both to make the histogram:
    awk -v out=$pre"truehist"$txt $histopt true.txt
    awk -v out=$pre"falsehist"$txt $histopt false.txt
    rm true.txt false.txt
done

# Merge the histograms into one:
paste nctruehist$txt ncfalsehist$txt setruehist$txt \
      sefalsehist$txt > all.txt
awk '{print $1, $2, $4, $6, $8}' all.txt > $outdir/histplot.txt
rm setruehist$txt sefalsehist$txt
rm all.txt nctruehist$txt ncfalsehist$txt








# CRinnoise.tex
# =============
#
# Figure 15.
fluxlow="-50"
fluxhigh="150"
name="CRinnoise"
outdir=$texdir"/CRinnoise/"
mkdir -p $outdir
astconvertt $images$name$fits --fluxlow=$fluxlow                  \
            --fluxhigh=$fluxhigh --output=$outdir$name$eps
astimgstat --nocfp --histmin=$fluxlow --histmax=$fluxhigh         \
           --histnumbins=100 $images$name$fits                    \
           > $outdir$name$stats$txt
mv $name$hist$txt $outdir

astconvertt $images$name$fits --output=tmp.txt
numhigher=$(awk '!/^#/{for(i=1;i<=NF;++i) if($i>'$fluxhigh') counter++}
                 END{print counter}' tmp.txt)
addtexmacro crinnoisemax $fluxhigh
addtexmacro crinnoisenumhigher $numhigher
rm tmp.txt









# SEback.tex
# ==========
#
# Figure 16. Note that SExtractor's background map for randomsmall,
# onelarge and severallarge is a 200x200 image. Not 1000x1000 like the
# rest.
outdir=$texdir"/SEback/"
mkdir -p $outdir
for name in randomsmall onelarge severallarge sensitivity1      \
                        sensitivity2 sensitivity3 sensitivity4  \
                        onedge 1 2 3 5
do
    # Set the crop box size:
    if [ $name = onedge ]; then
        cropsection="--section=1:201,1:201"
    else
        cropsection=$csection
    fi

    # Just copy the image here if the image is already 200x200.
    if [ $name = randomsmall ] || [ $name = onelarge ] \
           || [ $name = severallarge ]; then
        cp $sextractor$name$back$fits tmp.fits
    else
        astimgcrop $sextractor$name$back$fits $cropsection \
                   --output=tmp.fits
        rm astimgcrop.log
    fi

    # Do the conversion and make the histogram
    astconvertt tmp.fits --output=$outdir$name$eps --borderwidth=5
    astimgstat -q --nocfp --histnumbins=100 tmp.fits
    mv "tmp"$hist$txt $outdir$name$hist$txt
    rm tmp.fits
done










# SEthresh.tex
# ============
#
# Figure 17.
base=onelarge
outdir=$texdir"/SEthresh/"
fluxrange="--fluxlow=$cdnlow --fluxhigh=$cdnNhigh"
apers9095="parameters/mock/onelarge_90_95.txt"
mkdir -p $outdir

# First get the statistics of the unmasked image.
astimgcrop $mock$base$fits $csection
astimgstat $nhc $base$crop$fits > $outdir"notmaskedstats.txt"

# Go over all the thresholds
for thresh in 0.1 0.5 1 2
do
    if [ $thresh == "0.1" ]; then
	conv="--change=1:50000,7934:1"
    elif [ $thresh == "0.5" ]; then
	conv="--change=1:50000,152:1"
    else
	conv=""
    fi

    # Crop and convert the segmentation map:
    astimgcrop $sextractor$base"_t"$thresh$seg$fits $csection
    astconvertt $base"_t"$thresh$seg$crop$fits $conv --fluxlow=0 \
                --fluxhigh=2 --output=$outdir$thresh"_seg"$eps

    # Mask all the detections on the input image, crop it and get its
    # statistics:
    awk $correctfill $sextractor$base"_t"$thresh$txt > tmp.txt
    astmkprof -q tmp.txt $mock$base$fits --oversample=1 \
              --setconsttomin --replace --output=tmp.fits
    astimgcrop tmp.fits $csection
    astimgstat $nhc --ignoremin tmp$crop$fits \
               > $outdir$base"_t"$thresh"_nodet.txt"
    rm tmp.txt tmp$crop$fits

    # Add the elliptical annuli to the 1000x1000 image, then crop it
    # and save it as eps.
    astmkprof $apers9095 tmp.fits --oversample=1 --circumwidth=1 \
              --setconsttomin --replace --output=tmp2.fits
    astimgcrop tmp2.fits $csection --output=tmp.fits
    astconvertt tmp.fits $fluxrange --output=$outdir$thresh"_aper.eps"

    # Clean up:
    rm tmp.fits tmp2.fits
    rm astimgcrop.log astmkprof.log $base"_t"$thresh$seg$crop$fits
done
rm $base$crop$fits










# SEsensitivity.tex
# =================
#
# Figure 18.
outdir=$texdir"/SEsensitivity/"
fluxrange="--fluxlow=$cdnlow --fluxhigh=$cdnhigh"
mkdir -p $outdir
for ind in 1 2 3 4
do
    name=sensitivity$ind

    # First prepare the input image. Note that in getting the
    # statistics of the input image, nothing is masked.
    astimgcrop $mock$name$fits $csection
    astconvertt $name$crop$fits $fluxrange --output=$outdir$name$eps
    astimgstat $nhc $name$crop$fits  \
               > $outdir$name$stats$txt

    astimgcrop $sextractor$name$seg$fits $csection
    astconvertt $name$seg$crop$fits --fluxhigh=1 \
                --output=$outdir$name$seg$eps

    # Mask the detections, convert to eps, then get the statistics,
    # here we want to mask the minimum values.
    awk $correctfill $sextractor$name$txt > tmp.txt
    astmkprof tmp.txt $mock$name$fits --oversample=1 \
              --setconsttomin --replace --output=tmp.fits
    astimgcrop tmp.fits $csection
    astconvertt tmp$crop$fits $fluxrange --output=$outdir$name$aper$eps
    astimgstat $nhc --ignoremin tmp$crop$fits \
               > $outdir$name"_maskedstats.txt"

    # Clean up:
    rm astimgcrop.log astmkprof.log tmp.txt tmp.fits
    rm tmp$crop$fits $name$seg$crop$fits $name$crop$fits
done










# SEreal.tex
# ==========
#
# Figure 19.
outdir=$texdir"/SEreal/"
mkdir -p $outdir
for name in 1 2 3 5 onedge
do
    # Set the constants for each input image:
    if [ $name = onedge ]; then
        inputdir=$mock
        cropsection="--section=1:200,1:200"
        forcorrect=$correctfill
        fluxrange="--fluxlow=$cdnlow --fluxhigh=$cdnmhigh"
    else
        inputdir=$real
        cropsection=$csection
        forcorrect=$correctcircum
        fluxrange="--fluxlow=-0.01 --fluxhigh=0.015"
    fi


    # Similar to the SEsensitivity.tex, we don't need --ignoremin in
    # ImageStatistics here, we need it in the next step when some
    # pixels are masked.
    astimgcrop $inputdir$name$fits $cropsection
    astconvertt $name$crop$fits $fluxrange --output=$outdir$name$eps
    astimgstat $nhc $name$crop$fits > $outdir$name$stats$txt

    astimgcrop $sextractor$name$seg$fits $cropsection
    astconvertt $name$seg$crop$fits --fluxhigh=1 \
                --output=$outdir$name$seg$eps


    # Make the image that will be used in the paper:
    awk $forcorrect $sextractor$name$txt > tmp.txt
    astmkprof tmp.txt $inputdir$name$fits --oversample=1 --replace \
              --setconsttomin --circumwidth=1 --output=tmp.fits
    astimgcrop tmp.fits $cropsection
    astconvertt tmp$crop$fits $fluxrange --output=$outdir$name$aper$eps


    # Get the statistics (by filling the detections).
    awk $correctfill $sextractor$name$txt > tmp.txt
    astmkprof tmp.txt $inputdir$name$fits --oversample=1 --replace \
              --setconsttomin --output=tmp.fits
    astimgcrop tmp.fits $cropsection
    astimgstat $nhc --ignoremin tmp$crop$fits \
               > $outdir$name"_maskedstats.txt"

    # Clean up:
    rm astimgcrop.log astmkprof.log tmp.txt tmp.fits
    rm tmp$crop$fits $name$seg$crop$fits $name$crop$fits
done










# mirrordemo.tex
# ==============
#
# Figure 20.
outdir=$texdir"mirrordemo/"
filename=$noisechisel"1_seg.fits"
histrange="--histmin=-0.005 --histmax=0.01"
astimgcrop $csection $filename --hdu=1 --output=tmp.fits
mkdir -p $outdir
for quant in 10 25 50 75 90
do
    astimgstat -q $nhc $histrange tmp.fits --mirrorquant=0.$quant \
               --histrangeformirror
    mv tmp_mirrorhist.txt $outdir$quant"hist.txt"
    mv tmp_mirrorcfp.txt $outdir$quant"cfp.txt"
done
rm tmp.fits astimgcrop.log










# mode.tex
# ========
#
# Figure 21.
mdist=3
outdir=$texdir/mode/
mkdir -p $outdir
for name in 1 6
do
    indir=$noisechisel
    astimgcrop $indir$name$seg$fits --hdu=1 $csection
    astimgstat $name$seg$crop$fits $nhc --nosigclip --checkmode \
               --noasciihist --mirrorplotdist=$mdist           \
               --histnumbins=150 > $outdir$name$stats$txt
    mv $name"_seg_crop_mode"*".txt" $outdir
    rm $name$seg$crop$fits astimgcrop.log
done

for name in mode1 mode2
do
    if [ $name = mode1 ]; then mdist=4; else mdist=3; fi
    astimgstat $nhc --nosigclip --checkmode --noasciihist --hdu=0 \
               --mirrorplotdist=$mdist $mock$name$fits         \
               --histnumbins=150 > $outdir$name$stats$txt
    mv $name"_mode"*".txt" $outdir
done


==> reproduce/scripts/papernumbers.sh <==
#! /bin/bash
#
# papernumbers.sh: Prepare all the necessary numbers for the paper.
#
# The variables not defined in this script are defined in the Makefile
# which calls it. If you want to run this script independently, run it
# once alone and any undefined variable will give an error. For each
# error, specify a value for that variable by running the following
# command. They are usually directories and the names are descriptive.
#
#   export variable=value
#
# Copyright (C) 2015, Mohammad Akhlaghi <akhlaghi@astr.tohoku.ac.jp>
#
# This script is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
# General Public License for more details. See
# <http://www.gnu.org/licenses/>.





# Initial settings:
set -o nounset                  # Stop if a variable is not set.
set -o errexit                  # Stop if a program returns false.
source ./scripts/texmacros.sh   # For setting numbers within the paper.




# Macros:
txt=".txt"
fits=".fits"
conf=".conf"
stats="_stats"
mockparams=$parameters/mock/
gnuastro=$parameters/gnuastro/ast






###################################################
###################################################
# If you want to skip a large portion of the scripts, then uncomment
# the line below and put a `fi' wherever you want to start executing.
#if false; then
###################################################
###################################################


# Add all the SExtractor parameters
awk '!/^#/ && NF>1{
       fixed="source scripts/texmacros.sh && addtexmacro"
       gsub(/_/, "", $1)
       gsub("ASCII_HEAD", "ASCII\\\\\\\\_HEAD", $2)
       command=sprintf("%s %s %s", fixed, $1, $2); system(command)
     }' $parameters/sextractor/sextractor.conf


# Add all the NoiseChisel parameters. Note that nch1 and nch2 will not
# be needed in the paper, also, they have numbers which diqualifies
# them for TeX:
noisechiselconf=$gnuastro"noisechisel"$conf
awk '!/^#/ && NF>1{
       fixed="source scripts/texmacros.sh && addtexmacro"
       if ($1!="nch1" && $1!="nch2")
         command=sprintf("%s %s %s", fixed, $1, $2); system(command)
     }' $noisechiselconf
invqthresh=$(awk '!/^#/ && $1 == "qthresh"{print 100*(1-$2); exit 0}' \
                 $noisechiselconf)
addtexmacro invqthresh $invqthresh
echo "NoiseChisel parameters written"





# Read the time it took to run SCCCD:
filename=$noisechisel/$scccdname$txt
nctime=$(awk '/NoiseChisel finished in/{printf "%.2f", $4}' $filename)
cpughz=$(lscpu | awk '/CPU max MHz:/{printf "%.2f", $4/1000}')
cpunumcore=$(lscpu | awk '/Core\(s\) per socket:/{print $4}')
addtexmacro cpughz $cpughz
addtexmacro nconscccdtime $nctime
addtexmacro cpunumcore $cpunumcore





# Write the SExtractor version:
addtexmacro sextractorversion $sexversion





# Get the proper values:
mpxcol=$(awk '!/^#/ && $1 == "xcol"{print $2; exit 0}' \
             $gnuastro"mkprof"$conf)
mpycol=$(awk '!/^#/ && $1 == "ycol"{print $2; exit 0}' \
             $gnuastro"mkprof"$conf)
mpmcol=$(awk '!/^#/ && $1 == "mcol"{print $2; exit 0}' \
             $gnuastro"mkprof"$conf)
mpqcol=$(awk '!/^#/ && $1 == "qcol"{print $2; exit 0}' \
             $gnuastro"mkprof"$conf)
mpncol=$(awk '!/^#/ && $1 == "ncol"{print $2; exit 0}' \
             $gnuastro"mkprof"$conf)
mprcol=$(awk '!/^#/ && $1 == "rcol"{print $2; exit 0}' \
             $gnuastro"mkprof"$conf)
mpfcol=$(awk '!/^#/ && $1 == "fcol"{print $2; exit 0}' \
             $gnuastro"mkprof"$conf)
mptcol=$(awk '!/^#/ && $1 == "tcol"{print $2; exit 0}' \
             $gnuastro"mkprof"$conf)





# Write the data for the mode appendix:
mirrordist=$(awk '!/^#/ && /mirrordist/ {print $2}' \
                 $gnuastro"imgstat"$conf)
addtexmacro imgstatmirrordist $mirrordist
for ind in 1 2
do
    # Set the output base name
    if [ $ind = 1 ]; then obase=one
    else                  obase=two
    fi

    # Get the basic profile parameters:
    x=$(awk '!/^#/{print $('$mpxcol'+1)}' $mockparams/mode$ind$txt)
    y=$(awk '!/^#/{print $('$mpycol'+1)}' $mockparams/mode$ind$txt)
    mag=$(awk '!/^#/{print $('$mpmcol'+1)}' $mockparams/mode$ind$txt)
    n=$(awk '!/^#/{print $('$mpncol'+1)}' $mockparams/mode$ind$txt)
    re=$(awk '!/^#/{print $('$mprcol'+1)}' $mockparams/mode$ind$txt)
    t=$(awk '!/^#/{print $('$mptcol'+1)}' $mockparams/mode$ind$txt)
    addtexmacro mode$obase"x"   $x
    addtexmacro mode$obase"y"   $y
    addtexmacro mode$obase"mag" $mag
    addtexmacro mode$obase"n"   $n
    addtexmacro mode$obase"re"  $re
    addtexmacro mode$obase"t"   $t
done

# Get the necessary values for the mode plot
for name in 1 6 mode1 mode2
do
    if   [ $name = 1 ];     then obase=realone; multip=10000;
    elif [ $name = 6 ];     then obase=realsix; multip=10000;
    elif [ $name = mode1 ]; then obase=modeone; multip=1;
    elif [ $name = mode2 ]; then obase=modetwo; multip=1;
    fi

    filename=$texdir/mode/$name"_stats"$txt
    sym=$(awk '/Mode symmetricity/ && NF==9 {printf "%.2f", $8}' \
              $filename)
    modeq=$(awk '/Mode/ && NF==6 {printf "%.2f", 100*$5}' $filename)
    addtexmacro mode$obase"sym" $sym
    addtexmacro mode$obase"modeq" $modeq

    mode=$(awk '/Mode/ && NF==6 {print $6}' $filename)
    symv=$(awk '/Mode symmetricity/ && NF==9 {print $9}' $filename)
    sympoint=$(echo " " | awk '{print ('$symv'-'$mode')*'$multip'}')
    addtexmacro mode$obase"sympoint" $sympoint


done


# Report the number of false detections with different SExtractor
# thresholds and also the fraction of the total flux within the
# profile.
sefacol=5
seareacol=7
fullflux=$(awk '/Sum/ && NF==3 {print $3}' $mock/onelarge_fullflux$txt)
for thresh in 0.1 0.5 1 2
do
    # Set the TeX macro name:
    if [ $thresh = 0.1 ]; then obase=tenth
    elif [ $thresh = 0.5 ]; then obase=half
    elif [ $thresh = 1 ]; then obase=one
    elif [ $thresh = 2 ]; then obase=two
    fi

    # Find the number of false detection (there is only one true
    # detection!) and report it:
    filename=$sextractor/onelarge_t$thresh$txt
    num=$(awk '!/^#/{counter++} END{print counter-1}' $filename)
    addtexmacro se$obase"thresh" $num

    # Find the total flux:
    fluxauto=$(awk '!/^#/ && $'$seareacol'>1000{print $'$sefacol'}'\
                   $filename)
    frac=$(echo " " | awk '{printf "%.2f", 100*'$fluxauto'/'$fullflux'}')
    addtexmacro se$obase"kronff" $frac
done



# Report the number of SExtractor false detections with different
# DETEC_MINAREA:
thresh=0.1
for minarea in 10 25 50 75 100
do
    if [ $minarea = 10 ]; then obase=ten
    elif [ $minarea = 25 ]; then obase=twofive
    elif [ $minarea = 50 ]; then obase=fifty
    elif [ $minarea = 75 ]; then obase=sevenfive
    elif [ $minarea = 100 ]; then obase=hundred
    fi

    # Find the number of false detection (there is only one true
    # detection!) and report it:
    filename=$sextractor/onelarge_t$thresh"_m"$minarea$txt
    num=$(awk '!/^#/{counter++} END{print counter-1}' $filename)
    addtexmacro se$obase"minarea" $num
done




# Get the background value for later, it has already been saved in the
# TeX macro file in paperfigures.sh
mknoiseconf=$gnuastro"mknoise"$conf
zeropoint=$(awk '!/^#/ && $1 == "zeropoint"{print $2; exit 0}' \
                $mknoiseconf)
backmag=$(awk '!/^#/ && $1 == "background"{print $2; exit 0}'  \
              $mknoiseconf)
backcount=$(echo " " | awk '{
    print 10^( ('$backmag'-'$zeropoint')/-2.5 )}')




# Read the mode of the three examples of dataandnoise:
function writeimgstatmode
{
    filename=$texdir/dataandnoise/$name"_stats"$txt
    mode=$(awk '/Mode \(quantile, value\)/ \
                {printf("%.2f", $6-'$backcount')}' $filename)
    sym=$(awk '/Mode symmetricity and/ {printf "%.2f", $8}' $filename)
    addtexmacro txt$name"mode" $mode
    addtexmacro txt$name"modesym" $sym
}
for name in randomsmall onelarge severallarge
do writeimgstatmode; done






# Find the kron mode approximation:
filename=$texdir"dataandnoise/onelarge_crop_hist"$txt
awk '!/^#/' $filename | sort -n -k2 | tail --lines=7 > top.txt
kronmean=$(awk '{sum+=$1; num++} END{printf "%.2f", sum/num}' top.txt)
kronstd=$(awk '{sum+=(($1-'$kronmean')*($1-'$kronmean')); num++}
                END{printf "%.2f", sqrt(sum/num)}' top.txt)
kronmean=$(echo $kronmean | awk '{print $1-'$backcount'}')
addtexmacro onelargekronstd $kronstd
addtexmacro onelargekronmean $kronmean
rm top.txt




# Read the multiple and number of sigma clippings:
imgstatconf=$gnuastro"imgstat"$conf
issigclipnum=$(awk '!/^#/ && $1 == "sigclipnum"{print $2; exit 0}' \
                 $imgstatconf)
issigclipmultip=$(awk '!/^#/ && $1 == "sigclipmultip"{print $2; exit 0}' \
                    $imgstatconf)
issigcliptolerance=$(awk '!/^#/ && $1 == "sigcliptolerance"{print $2
                          exit 0}' $imgstatconf)
addtexmacro issigclipnum $issigclipnum
addtexmacro issigclipmultip $issigclipmultip
addtexmacro issigcliptolerance $issigcliptolerance
echo "ImageStatistics parameters written."


# MakeProfiles:
mkprofconf=$gnuastro"mkprof"$conf
naxisa=$(awk '!/^#/ && $1 == "naxis1"{print $2; exit 0}' \
             $mkprofconf)
naxisb=$(awk '!/^#/ && $1 == "naxis1"{print $2; exit 0}' \
             $mkprofconf)
addtexmacro naxisa $naxisa
addtexmacro naxisb $naxisb
echo "MakeProfiles parameters written."





# SExtractor:
seconf=$parameters/sextractor/sextractor.conf
rkron=$(awk '/PHOT_AUTOPARAMS/{print $2}' $seconf)
addtexmacro rkron ${rkron%?}






# Find the minimum and maximum magnitude in the random profiles:
function readmkprofcat
{
    all=$(awk 'BEGIN{gminmag=9999999; gmaxmag=-gminmag}
               !/^#/{
                 mag=$('$mpmcol'+1);
                 if($('$mpfcol'+1)==0) {
                   gal++
                   if(mag<gminmag) gminmag=mag
                   if(mag>gmaxmag) gmaxmag=mag
                 }
                 if($('$mpfcol'+1)==3) {
                   star++
                   starmag=mag
                 }
               }
               END{printf("%d  %.0f %d %.0f %.0f", star,
                          starmag, gal, gminmag, gmaxmag)}' $1)
}



readmkprofcat $mockparams/randomsmall$txt
addtexmacro datanoisersnstars   $(echo $all | awk '{print $1}')
addtexmacro datanoisersstarmag  $(echo $all | awk '{print $2}')
addtexmacro datanoisersngals    $(echo $all | awk '{print $3}')
addtexmacro datanoisersgminmag  $(echo $all | awk '{print $4}')
addtexmacro datanoisersgmaxmag  $(echo $all | awk '{print $5}')

readmkprofcat $mockparams/severallarge$txt
addtexmacro datanoiseslngals    $(echo $all | awk '{print $3}')
addtexmacro datanoiseslgminmag  $(echo $all | awk '{print $4}')
addtexmacro datanoiseslgmaxmag  $(echo $all | awk '{print $5}')

onelargemag=$(awk '!/^#/{print $('$mpmcol'+1)}' $mockparams/onelarge$txt)
onelargen=$(awk '!/^#/{print $('$mpncol'+1)}' $mockparams/onelarge$txt)
onelargere=$(awk '!/^#/{print $('$mprcol'+1)}' $mockparams/onelarge$txt)
onelargeq=$(awk '!/^#/{print $('$mpqcol'+1)}' $mockparams/onelarge$txt)
addtexmacro onelargemag $onelargemag
addtexmacro onelargen $onelargen
addtexmacro onelargere $onelargere
addtexmacro onelargeq $onelargeq
echo "Profile parameters of Figure 1, written."

function readall5sigclips
{
    all=$(awk '{
                if($0 ~ /4.00 sigma-clipping '$issigclipnum'/)
                  start=1
                else if (start==1 && $0 !~ /ImageStatistics finished in/)
                  printf("%.2f  ", $2-'$backcount')
               }' $1$2$stats$txt)

    addtexmacro $2"sca" $(echo $all | awk '{print $1}')
    addtexmacro $2"scb" $(echo $all | awk '{print $2}')
    addtexmacro $2"scc" $(echo $all | awk '{print $3}')
    addtexmacro $2"scd" $(echo $all | awk '{print $4}')
    addtexmacro $2"sce" $(echo $all | awk '{print $5}')
}
readall5sigclips $texdir/dataandnoise/ randomsmall
readall5sigclips $texdir/dataandnoise/ onelarge
readall5sigclips $texdir/dataandnoise/ severallarge
echo "Sigma-clipped results for Figure 1, written."





# Numbers for dettf.tex:
sqnt=9999999
function dettfhist
{
    # Set the file name.
    if [ $2 == 4 ]; then                obase=four;
    elif [ $2 = sensitivity3 ]; then    obase=sensitivityc;
    else                                obase=$2;
    fi
    if [ $2 == onelarge ]; then ind="_7"; else ind="_12"; fi
    name=$1$2$ind"_detsn"$txt

    dettfnum=$(awk '/points binned in/{print $4; exit(0)}' $name)
    dettfqnt=$(awk '/quantile has a value of/{
                      printf("%.2f", $9); exit(0);}' $name)
    dettfmax=$(awk 'BEGIN { max=-999999 }
                    !/^#/ { if($2>max){max=$2; mv=$1} }
                    END { printf("%.2f", mv) }' $name)
    addtexmacro $obase"dettfnum" $dettfnum
    addtexmacro $obase"dettfmax" $dettfmax
    addtexmacro $obase"dettfqnt" $dettfqnt

    # Find the smallest S/N quantile:
    sqnt=$(echo " " | awk '{if('$dettfqnt'<'$sqnt') print '$dettfqnt'}')
}
for base in 4 onelarge sensitivity3
do dettfhist $texdir/dettf/ $base;  done
addtexmacro dettfsmallestsnqnt $sqnt


# Size of the SCCCD image:
naxis1=$(astheader $SCCCD --hdu=1 | grep NAXIS1 | awk '{print $3}')
naxis2=$(astheader $SCCCD --hdu=1 | grep NAXIS2 | awk '{print $3}')
addtexmacro scccdnaxisa $naxis1
addtexmacro scccdnaxisb $naxis2



# onedge:
all=$(awk '!/^#/ && NF>1{counter++;
                 if(counter==2)print -1*$2, $7}' $parameters/mock/onedge.txt)
addtexmacro onedgepa $(echo $all | awk '{print $2}')
addtexmacro onedgedist $(echo $all | awk '{print $1}')



# analysistable.tex:

function prepsensitivity
{
    if [ $1 == sensitivity1 ]; then obase=sena;
    elif [ $1 == sensitivity2 ]; then obase=senb;
    elif [ $1 == sensitivity3 ]; then obase=senc;
    elif [ $1 == sensitivity4 ]; then obase=send;
    fi

    # Set input names:
    ncmask=$texdir/NCsensitivity/$1"_stats"$txt
    senomask=$texdir/SEsensitivity/$1"_stats"$txt
    catfile=$texdir/NCsensitivity/$1"_labeled_o"$txt
    semask=$texdir/SEsensitivity/$1"_maskedstats"$txt

    # Set the constants:
    multip=1
    sub=$backcount
}

function preponelarge
{
    obase=onelarge

    # Set input names:
    ncmask=$texdir/det/onelarge_stats$txt
    catfile=$texdir/det/onelarge_labeled_o$txt
    senomask=$texdir/SEthresh/notmaskedstats$txt
    semask=$texdir/SEthresh/onelarge_t2_nodet$txt

    # Set the constants:
    multip=1
    sub=$backcount
}

function prepreal
{
    if [ $1 == 1 ]; then obase=reala;
    elif [ $1 == 2 ]; then obase=realb;
    elif [ $1 == 3 ]; then obase=realc;
    elif [ $1 == 5 ]; then obase=reald;
    else obase=$1
    fi

    # Set input names:
    ncmask=$texdir/NCreal/$1"_stats"$txt
    senomask=$texdir/SEreal/$1"_stats"$txt
    semask=$texdir/SEreal/$1"_maskedstats"$txt

    # Set the constants:
    if [ $1 = onedge ]; then
        multip=1
        sub=$backcount
        catfile=$texdir/NCreal/$1"_labeled_o"$txt
    else
        sub=0
        catfile=none
        multip=10000
    fi
}

function sigmaclipconverge
{
    # Arguments named for clairty, we don't want the global variables
    # to get mixed, so there a `t' appended to them:
    tsub=$2
    tmultip=$3
    tfilename=$1

    # Find the values:
    all=$(awk '{
      if($0 ~ /times sigma by convergence/) start=1
      else if(start==1 && $0 ~ /sigma-clipping '$issigclipnum' times/)
        exit(0);
      else if(start==1) {mean='$tmultip'*$3-'$tsub'; err='$tmultip'*$4}
    }
    END{printf("%.1f %.1f", mean, err)}' $tfilename)

    # Separate them:
    scconv=$(echo $all | awk '{print $1}')
    scconverr=$(echo $all | awk '{print $2}')
}

function analysistablerow
{
    # Get the initial median and mode:
    med=$(awk '/Median/ && NF==3 {printf("%.1f", '$multip'*$3-'$sub')
                                  exit(0)}' $senomask)
    mode=$(awk '/Mode/ && NF==6 {printf("%.1f", '$multip'*$6-'$sub')
                                 exit(0)}' $senomask)
    modecheck=$(awk '/SYMMETRICITY/{print "^{LS}"; exit(0);}' $senomask)



    # Sigma-clipping convergence:
    sigmaclipconverge $senomask $sub $multip


    # Sigma-clipping by fixed number:
    all=$(awk '{
      if($0 ~ /sigma-clipping '$issigclipnum' times:/) start=1
      else if(start==1 && $0 ~ /ImageStatistics finished/) exit(0);
      else if(start==1) {median='$multip'*$2-'$sub'; err='$multip'*$4}
    }
    END{printf("%.1f %.1f", median, err)}' $senomask)
    scfixed=$(echo $all | awk '{print $1}')
    scfixederr=$(echo $all | awk '{print $2}')



    # SExtractor and NoiseChisel average of undetected:
    semean=$(awk '/Mean/ && NF==3 {
                   printf("%.1f", '$multip'*$3-'$sub');
                   exit(0) }' $semask)
    seerr=$(awk '/deviation/ && NF==4 {
                   printf("%.1f", '$multip'*$4); exit(0)}' $semask)
    ncmean=$(awk '/Mean/ && NF==3 {
                   printf("%.1f", '$multip'*$3-'$sub'); exit(0)}' $ncmask)
    ncerr=$(awk '/deviation/ && NF==4 {
                   printf("%.1f", '$multip'*$4); exit(0)}' $ncmask)


    # Write all the macros so far:
    addtexmacro $obase"med"     $med
    addtexmacro $obase"mode"    $mode$modecheck
    addtexmacro $obase"scconv"  $scconv"\\\\pm"$scconverr
    addtexmacro $obase"scfixed" $scfixed"\\\\pm"$scfixederr
    addtexmacro $obase"semean"  $semean"\\\\pm"$seerr
    addtexmacro $obase"ncmean"  $ncmean"\\\\pm"$ncerr



    # Find number of false detections:
    if [ $catfile != none ]; then

        # The galaxies in `onedge' are not in the desired region of
        # the image so we can't use the puritytf.awk script. However,
        # the advantage of onedge is that all detections are very
        # bright. So we can use a magnitude limit to find false
        # detections:
        if [ $catfile = $texdir/NCreal/"onedge_labeled_o"$txt ]; then
            numfalse=$(awk '!/^#/{if($'$magawkcol'>-10) counter++}
                            END{print counter}' $catfile)
        else
            rm -f true.txt false.txt # Just to make sure.
            awk -i $scripts/checks.awk -v magcol=$magawkcol     \
                -v xcol=$xawkcol -v ycol=$yawkcol               \
                -f $scripts/puritytf.awk $catfile
            numfalse=$(wc -l false.txt | awk '{print $1}')
            rm true.txt false.txt
        fi

        # Write the macro:
        addtexmacro $obase"nfalse"  $numfalse
    fi
}

function onlyseanalysisrow
{
    semask=$texdir"/SEthresh/onelarge_t"$1"_nodet"$txt

    if [ $1 = 1 ];     then obase=onelargetone
    elif [ $1 = 0.5 ]; then obase=onelargethalf
    else                    obase=onelargettenth
    fi

    semean=$(awk '/Mean/ && NF==3 {
                   printf("%.1f", '$multip'*$3-'$sub'); exit(0)}' $semask)
    seerr=$(awk '/deviation/ && NF==4 {
                   printf("%.1f", '$multip'*$4); exit(0)}' $semask)
    addtexmacro $obase"semean"  $semean"\\\\pm"$seerr
}

# Set the variables:
xawkcol=2
yawkcol=3
magawkcol=4

for ind in 1 2 3 4;
do
    prepsensitivity sensitivity$ind
    analysistablerow

    # To find the fractions reported in the text:
    if [ $ind = 1 ]; then
        frac=$(echo " " | awk '{printf "%.1f", '$semean'/'$ncmean'}')
        addtexmacro senasencfrac  $frac
    fi
done
for name in 1 2 3 5 onedge
do
    prepreal $name
    analysistablerow

    # To find the fractions reported in the text:
    if [ $name = onedge ]; then
        frac=$(echo " " | awk '{printf "%.1f", '$semean'/'$ncmean'}')
        addtexmacro onedgesencfrac  $frac
    fi
done
preponelarge
analysistablerow

# To find the fractions reported in the text:
frac=$(echo " " | awk '{printf "%.1f", '$semean'/'$ncmean'}')
addtexmacro onelargettsencfrac  $frac

for thresh in 1 0.5 0.1
do
    onlyseanalysisrow $thresh

    # To find the fractions reported in the text:
    if [ $thresh = 1 ]; then
        frac=$(echo " " | awk '{printf "%.1f", '$semean'/'$ncmean'}')
        addtexmacro onelargetosencfrac  $frac
    fi
done
echo "Analysis table values written."





# Report the SExtractor mean after sigma-clipping convergence:
for name in randomsmall onelarge severallarge
do
    filename=$texdir/dataandnoise/$name"_stats"$txt

    # The median:
    med=$(awk '/Median/ && NF==3 {printf("%.1f", $3-'$backcount')
                                  exit(0)}' $filename)
    addtexmacro dnintxt$name"med" $med

    # Sigma clipping by convergence
    sigmaclipconverge $filename $backcount 1
    addtexmacro dnintxt$name"scconv" $scconv"\\\\pm"$scconverr

    # Initial Standard deviation:
    firststd=$(awk '{if($0 ~ /times sigma by convergence/) start=1
         else if(start==1) {printf("%.2f", $4); exit(0);}}' $filename)
    addtexmacro dnintxt$name"scfstd" $firststd
done
echo "Figure 1 values in text of Appendix, written."


==> reproduce/scripts/real.sh <==
#! /bin/bash
#
# real.sh: Prepare the real images.
#
# The variables not defined in this script are defined in the Makefile
# which calls it. If you want to run this script independently, run it
# once alone and any undefined variable will give an error. For each
# error, specify a value for that variable by running the following
# command. They are usually directories and the names are descriptive.
#
#   export variable=value
#
# Copyright (C) 2015, Mohammad Akhlaghi <akhlaghi@astr.tohoku.ac.jp>
#
# This script is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
# General Public License for more details. See
# <http://www.gnu.org/licenses/>.




# Initial settings:
set -o nounset                  # Stop if a variable is not set.
set -o errexit                  # Stop if a program returns false.





# Macros:
txt=".txt"
fits=".fits"
tmppos="positions.txt"




# Make the output directory:
mkdir -p $real




# Check if the cutouts have already been prepared:
numexisting=0
for name in 1 2 3 4 5 6
do
    if [ -f $CUTOUTS/$name$fits ]; then ((numexisting+=1)); fi
done





# Put the cutouts in the appropriate place:
if [ -d $CUTOUTS ] && [ $numexisting = 6 ]; then

    # Note that we need to copy the files in the real directory. If a
    # symbolic link is used to the CUTOUTS directory (to avoid
    # copying), then the time stamps of the files will not change and
    # so, this script will always execute.
    for name in 1 2 3 4 5 6
    do
        cp $CUTOUTS/$name$fits $real
    done

else

    if [ -L $real ]; then rm $real; fi

    # Remove all the comments from the IRAC formatted file:
    awk '$0 !~ /^\\/ && $0 !~ /^\|/ {print $0}' $realpositions > $tmppos

    # Cutout all the desired regions using ImageCrop:
    astimgcrop $tmppos $COSMOSACS/*_sci.fits --racol=1 --deccol=2 \
               --wwidth=30 --suffix=.fits --output=$real

    # Clean up:
    rm astimgcrop.log $tmppos
fi


==> reproduce/scripts/sextractor.sh <==
#! /bin/bash
#
# sextractor.sh: Run SExtractor on the images.
#
# The variables not defined in this script are defined in the Makefile
# which calls it. If you want to run this script independently, run it
# once alone and any undefined variable will give an error. For each
# error, specify a value for that variable by running the following
# command. They are usually directories and the names are descriptive.
#
#   export variable=value
#
# Copyright (C) 2015, Mohammad Akhlaghi <akhlaghi@astr.tohoku.ac.jp>
#
# This script is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
# General Public License for more details. See
# <http://www.gnu.org/licenses/>.





# Initial settings:
set -o nounset                  # Stop if a variable is not set.
set -o errexit                  # Stop if a program returns false.
source ./scripts/texmacros.sh   # For setting numbers within the paper.




# Check the version of SExtractor, NoiseChisel does the check
# internally as guided by the configuration file.:
sex --version | awk '{
    sexversion=sprintf("%s", "'$sexversion'")
    if($3 != sexversion) {
      print("You are running SExtractor "$3" however for an exact "     \
            "reproduction, version "sexversion" is necessary. If you "  \
            "can only test with the current version, then change the "  \
            "value of the sexversion variable in the Makefile to "$3"." \
            "But note that the same results might not be reproduced.")
      exit(1)
    }
}'



# Macros:
txt=".txt"
fits=".fits"
mockpsfconv=$mock/mockpsf.conv
mockpsf="-FILTER_NAME "$mockpsfconv
seconf="-c parameters/sextractor/sextractor.conf"





# Make the output directory:
mkdir -p $sextractor





# Make the Mock PSF in SExtractor's format:
astconvertt $mock/mockkernel.fits --output=tmp.txt
echo "CONV NONORM" > $mockpsfconv
cat tmp.txt        >> $mockpsfconv
rm tmp.txt





###############
# Purity test.
#
# Why is purity the first thing SExtractor runs on?
#
# Because, when you are doing the test, you can simply put an `exit 0'
# line after this test and also after the test on NoiseChisel. Then
# simply by running `make' from the top `Reproduce' directory, you can
# test NoiseChisel and SExtractor in one command without wasting too
# much time.
#
# Why this threshold? 0.65 also appears to detect all the objects
# (irrespective of their flags). But If you try 0.625 (middle point
# between 0.6 and 0.65), you will see one of the objects will not be
# detected, so we choose 0.6 as the flux where all objects are
# definitely detected.
name=purity
puritysethresh=0.6
for ind in 1 2 3 4
do
    sex $seconf $mockpsf -DETECT_THRESH $puritysethresh \
        $mock$name$ind$fits
    mv seg.fits $sextractor$name$ind"_seg"$fits
    mv SEresults.txt $sextractor$name$ind$txt
    mv aper.fits $sextractor$name$ind"_aper"$fits
    rm back.fits
done
addtexmacro puritysethresh $puritysethresh





# Only for SEback.tex
# ===================
#
# Note that only for these three, first we cutout the central region.
csection="--section=400:600,400:600"
for name in randomsmall onelarge severallarge
do
    astimgcrop $mock$name$fits $csection
    sex $seconf $mockpsf $name"_crop.fits"
    rm aper.fits seg.fits SEresults.txt $name"_crop.fits"
    mv back.fits $sextractor$name"_back"$fits
    rm *.log
done





# SEback and SEsensitivity
# ========================
for ind in 1 2 3 4
do
    name=sensitivity$ind
    sex $seconf $mockpsf $mock$name$fits
    mv seg.fits $sextractor$name"_seg"$fits
    mv back.fits $sextractor$name"_back"$fits
    mv SEresults.txt $sextractor$name$txt
    rm aper.fits
done





# SEback.tex and SEreal.tex
# =========================
for name in 1 2 3 5 onedge
do
    if [ $name = onedge ]; then
        inputdir=$mock
        inputpsf=$mockpsf
    else
        inputdir=$real
        inputpsf="-FILTER_NAME "$realpsf
    fi
    sex $seconf $inputpsf $inputdir$name$fits
    mv SEresults.txt $sextractor$name$txt
    mv seg.fits $sextractor$name"_seg"$fits
    mv aper.fits $sextractor$name"_aper"$fits
    mv back.fits $sextractor$name$"_back"$fits
done





# SEthresh.tex
# ============
#
# `thresh' is multiplied by ten to be easily used in the filenames.
name=onelarge
for thresh in 0.1 0.5 1 2
do
    # Once for the SEthresh.tex figure:
    sex $mock$name$fits $seconf $mockpsf -DETECT_THRESH $thresh
    mv aper.fits $sextractor$name"_t"$thresh"_aper"$fits
    mv seg.fits $sextractor$name"_t"$thresh"_seg"$fits
    mv SEresults.txt $sextractor$name"_t"$thresh$txt
    rm back.fits

    # Once for the values reported in the text:
    sex $mock$name$fits $seconf $mockpsf -DETECT_MINAREA 1 \
        -DETECT_THRESH $thresh
    mv SEresults.txt $sextractor$name"_t"$thresh"_ma1"$txt
    rm back.fits aper.fits seg.fits
done

# For how the result depends on the minimum area:
for minarea in 10 25 50 75 100
do
    sex $mock$name$fits $seconf $mockpsf -DETECT_THRESH 0.1 \
	-DETECT_MINAREA=$minarea
    mv SEresults.txt $sextractor$name"_t0.1_m"$minarea$txt
    rm back.fits aper.fits seg.fits
done


==> reproduce/scripts/texmacros.sh <==
# texmacros.sh: Function to add a macro to the TeX macros file.
#
# This function adds a macro to a given file name. If the TeX macro
# file doesn't already exist, it will be created. If it exists, it
# will be searched a if a macro with the given name exists, it will be
# re-written.
#
# Copyright (C) 2015, Mohammad Akhlaghi <akhlaghi@astr.tohoku.ac.jp>
#
# This script is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
# General Public License for more details. See
# <http://www.gnu.org/licenses/>.
#
#
# Variables:
#    texmacro
#
# Arguments:
#    1. Macro name.
#    2. Macro value.
function addtexmacro()
{

    # If file didn't exist, then make a file.
    if [ ! -f $texmacro ]; then
        touch $texmacro
    fi

    # Set a stupid temporary name:
    TMPNAME="abcdefghijklmnopqrstuvwxyz.abc"

    # Check if a line with this macro exists. If it does, then change
    # it, if it doesn't add it.
    awk '{ if($0 !~ /\{\\'$1'\}/) print > "'$TMPNAME'" }
         END { print "\\newcommand{\\'$1'}{'$2'}" > "'$TMPNAME'" }' \
        $texmacro

    mv $TMPNAME $texmacro
}

